RAGCompass: Generalizable Retriever Routing via Reranking

Different retrievers exist for retrieval-augmented generation, yet none performs best for all queries. Therefore, the key question is: given a query and retrieved passages from different retrievers, which one is most suited for that query? Existing routers usually make predictions from query-specific features and a fixed pool of retrievers; such routers have no output for an unseen retriever and are incapable by design on a new corpus. To fill these gaps, RAGCompass reads the retrieved passage sets themselves: passages from an unfamiliar retriever or corpus stay directly comparable to other passages, so routing stays well designed where a query-only map would fail. We contrastively fine-tune a reranker against the answer each evidence set produces, which accounts for most of the gain; a small comparison head adds a moderate improvement, and neither component has retriever-specific parameters. RAGCompass improves answer F1 by 28% relative to the best fixed retriever, and outperforms fusion baselines, three query-only routers, and a prompted 8B language model. Generalization experiments show that RAGCompass keeps most of its gain under an unseen corpus, retriever, or reader, while query-only baselines fall to the best fixed retriever or below.

==> build.sh <==
#!/bin/bash
# Build the paper PDF (Meta template version).
#
# Engine: tectonic (self-contained, fetches packages on demand). If it is missing:
#   brew install tectonic        # macOS
# fairmeta.cls is written for pdfLaTeX; main.tex carries a small shim so it also
# builds under tectonic's XeTeX. With a full TeX distribution, `make` runs the
# template's own latexmk/pdflatex build instead.
set -euo pipefail
cd "$(dirname "$0")"

command -v tectonic >/dev/null || { echo "tectonic not found. Install with: brew install tectonic"; exit 1; }

tectonic -X compile main.tex "$@"
echo
echo "-> $(pwd)/main.pdf"


==> new_figures/gen_figures.py <==
# /// script
# requires-python = ">=3.9"
# dependencies = ["matplotlib"]
# ///
"""Redraw the paper's figures for the Meta (fairmeta) single-column layout.

Every number plotted here is also written down, with its provenance and the
constraints a redesign has to respect, in FIGURE_DATA.md next to this file --
read that first, there is no need to go back to RESULTS.md.

Run: uv run gen_figures.py      (or: python3 gen_figures.py, with matplotlib)
Writes the eight PDFs into this directory.

This is the single-column port of Adaptive-GraphRAG/paper/draft/new_figures/
gen_figures.py, which targets the two-column ACL layout. The data is identical;
only sizes, type and palette differ. Three rules keep the set looking like one
set:

  * Figures are authored at the exact width they are placed at and included
    with a bare \\includegraphics (no width=), so 8pt in the figure is 8pt on
    the page. There are three widths: FULL (\\textwidth), MID (a figure that
    stands alone, centred) and HALF (one of two figures set side by side).
    Saved with constrained layout rather than bbox_inches="tight", which would
    trim the canvas and change the size.
  * The two figures of a side-by-side pair share one height, so their plot
    areas and captions line up.
  * Type is Latin Modern Roman (fonts/), the OpenType Computer Modern that the
    template's body text is set in, with Computer Modern mathtext.
"""
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.lines import Line2D

HERE = os.path.dirname(os.path.abspath(__file__))
os.chdir(HERE)
for _f in sorted(os.listdir(os.path.join(HERE, "fonts"))):
    if _f.endswith(".otf"):
        font_manager.fontManager.addfont(os.path.join(HERE, "fonts", _f))

# --- house style -----------------------------------------------------------

TEXT_W = 6.53            # \textwidth in inches (letter paper, 2.5cm margins)
FULL = TEXT_W
MID = 4.30               # a figure standing alone, centred
HALF = 0.485 * TEXT_W    # one of two figures side by side (minipage 0.485)

OURS = "#0064E0"     # Meta blue: our router / the reported system
OURS_L = "#8DB9F3"   # a second series belonging to us
ALT = "#E29400"      # the contrasting method
ALT2 = "#2E8B7A"     # a third contrasting method
NEUT = "#B4BEC9"     # best fixed retriever, floors, context
BAD = "#C0392B"      # a failure worth pointing at
INK = "#1C2B33"      # metafg
MUTED = "#5F6F7C"
GRID = "#E3E8ED"
TINT_BAD = "#FAF1EF"
TINT_OURS = "#F1F4F7"  # metabg

FS = 8.5       # axis labels, tick labels
FS_VAL = 7.5   # value labels on marks
FS_NOTE = 7.5  # in-plot annotations
FS_LEG = 8

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Latin Modern Roman", "CMU Serif", "STIX Two Text", "DejaVu Serif"],
    "mathtext.fontset": "cm",
    "axes.unicode_minus": True,
    "font.size": FS,
    "axes.titlesize": FS,
    "axes.labelsize": FS,
    "xtick.labelsize": FS,
    "ytick.labelsize": FS,
    "legend.fontsize": FS_LEG,
    "axes.edgecolor": MUTED,
    "axes.labelcolor": INK,
    "text.color": INK,
    "xtick.color": INK,
    "ytick.color": INK,
    "axes.linewidth": 0.6,
    "pdf.fonttype": 42,
    "figure.constrained_layout.use": True,
    "figure.constrained_layout.h_pad": 0.02,
    "figure.constrained_layout.w_pad": 0.02,
})

LEGEND = dict(loc="outside lower center", frameon=False, handlelength=1.1,
              handleheight=0.7, borderpad=0.1, labelspacing=0.25,
              columnspacing=1.4, handletextpad=0.5)


def frame(ax, keep=()):
    """Strip the box down to the spines that carry information."""
    for name, sp in ax.spines.items():
        sp.set_visible(name in keep)
        sp.set_color(MUTED)
    ax.tick_params(length=0, pad=3)


def xgrid(ax):
    ax.xaxis.grid(True, color=GRID, linewidth=0.6, zorder=0)
    ax.set_axisbelow(True)


def minus(s):
    return s.replace("-", "−")


def save(fig, name):
    fig.savefig(name)
    plt.close(fig)
    print("wrote", name)


# ---------------------------------------------------------------------------
# 1. retriever_f1_bar -- the opportunity (introduction, MID)
#
# Horizontal, so the mechanism names read straight. The oracle is not a sixth
# retriever, so it sits below a rule with its own colour, and a dashed line
# carries the best fixed score across it -- the gap is the subject, and it is a
# distance you can see rather than two numbers to subtract.
# ---------------------------------------------------------------------------
mechs = ["SPLADE-v3", "ColBERTv2", "HippoRAG2", "BM25", "RAG (dense)"]
mech_f1 = [0.278, 0.265, 0.247, 0.225, 0.222]
oracle_f1 = 0.751

fig, ax = plt.subplots(figsize=(MID, 2.0))
ys = list(range(len(mechs)))
ax.barh(ys, mech_f1, height=0.64, color=NEUT, zorder=3)
for y, v in zip(ys, mech_f1):
    ax.text(v - 0.010, y, f"{v:.3f}", va="center", ha="right", fontsize=FS_VAL,
            color=INK, zorder=5)

y_or = len(mechs) + 0.55
ax.barh([y_or], [oracle_f1], height=0.64, color=OURS, zorder=3)
ax.text(oracle_f1 - 0.010, y_or, f"{oracle_f1:.3f}", va="center", ha="right",
        fontsize=FS_VAL, color="white", zorder=5)

ax.axvline(mech_f1[0], color=MUTED, linewidth=0.7, linestyle=(0, (3, 2)), zorder=4)
ax.axhline(len(mechs) - 0.5 + 0.27, color=GRID, linewidth=0.8, zorder=2)

ax.set_yticks(ys + [y_or])
ax.set_yticklabels(mechs + ["Oracle"])
ax.get_yticklabels()[-1].set_fontweight("bold")
ax.set_xlim(0, 0.80)
ax.set_ylim(y_or + 0.55, -0.95)
ax.set_xlabel("Answer F1", labelpad=2)
ax.set_xticks([0, 0.2, 0.4, 0.6, 0.8])
ax.text(mech_f1[0] + 0.010, -0.72, "best fixed retriever", ha="left",
        va="center", fontsize=FS_NOTE, color=MUTED)
xgrid(ax)
frame(ax)
save(fig, "retriever_f1_bar.pdf")


# ---------------------------------------------------------------------------
# 2. ltrr_transfer -- leave-one-dataset-out, ours vs query-only (fig:crown)
#    HALF, set beside ltrr_mechanism_pickrate (same height).
#
# Horizontal and diverging: zero means "no better than not routing", and the
# sign change is the finding, so zero is the only heavy rule on the plot and
# the losing half of the axis is tinted.
# ---------------------------------------------------------------------------
PAIR_H_MAIN = 3.25

ds = ["HotpotQA", "2WikiMultihopQA", "MuSiQue", "NQ"]
ds_short = ["HotpotQA", "2Wiki", "MuSiQue", "NQ"]
ours = [12.82, 10.23, 2.35, 0.26]
ours_sd = [0.10, 0.82, 0.44, 0.33]  # held-out F1 std from tab:corpus-transfer, in pp
baselines = [  # (label, colour, mean, sd) -- three seeds each, see FIGURE_DATA.md
    ("LTRR-style (query-only)", NEUT, [-0.05, -0.04, -3.73, -2.54], [0.77, 1.64, 0.69, 0.32]),
    ("R$^3$AG (query-only)", ALT, [-0.75, -1.80, -3.30, -0.91], [1.30, 1.13, 0.00, 0.82]),
    ("R.RETRIEVER (query-only)", ALT2, [-2.60, -2.42, -8.01, -2.07], [0.81, 0.16, 0.87, 0.65]),
]

fig, ax = plt.subplots(figsize=(HALF, PAIR_H_MAIN))
ys = list(range(len(ds)))
h = 0.2
XMIN = -11.5
ERR = dict(ecolor=MUTED, elinewidth=0.6, capsize=1.3)
ax.axvspan(XMIN, 0, color=TINT_BAD, zorder=0)
ax.barh([y - 1.5 * h for y in ys], ours, height=h * 0.92, color=OURS, zorder=3,
        label="RAGCompass (ours)", xerr=ours_sd, error_kw=ERR)
for y, v, sd in zip(ys, ours, ours_sd):
    ax.text(v + sd + 0.35, y - 1.5 * h, minus(f"{v:+.1f}"), va="center",
            ha="left", fontsize=FS_VAL, color=INK)
for i, (lbl, colour, vals, sds) in enumerate(baselines):
    offs = [y + (i - 0.5) * h for y in ys]
    ax.barh(offs, vals, height=h * 0.92, color=colour, zorder=3, label=lbl,
            xerr=sds, error_kw=ERR)
    for yy, v, sd in zip(offs, vals, sds):
        txt = minus(f"{v:+.2f}" if abs(v) < 0.5 else f"{v:+.1f}")
        if v >= 0:
            ax.text(v + sd + 0.35, yy, txt, va="center", ha="left",
                    fontsize=FS_VAL, color=INK)
        else:
            ax.text(v - sd - 0.35, yy, txt, va="center", ha="right",
                    fontsize=FS_VAL, color=INK)

ax.axvline(0, color=INK, linewidth=1.0, zorder=4)
ax.set_yticks(ys)
ax.set_yticklabels(ds_short)
ax.set_xlim(XMIN, 16.5)
ax.set_ylim(len(ds) - 0.4, -1.05)
ax.set_xticks([-10, -5, 0, 5, 10, 15])
ax.xaxis.set_major_formatter(lambda v, _: minus(f"{v:+.0f}") if v else "0")
ax.set_xlabel("Gain over the best fixed retriever (pp)", labelpad=2)
ax.text(-0.4, -0.86, "worse than not routing", ha="right", va="center",
        fontsize=FS_NOTE, color=BAD)
xgrid(ax)
frame(ax)
fig.legend(*ax.get_legend_handles_labels(), ncol=2, **LEGEND)
save(fig, "ltrr_transfer.pdf")


# ---------------------------------------------------------------------------
# 3. ltrr_mechanism_pickrate -- how often the held-out retriever is picked
#    HALF, set beside ltrr_transfer (same height).
#
# The reference band (what our own head does) is drawn behind the bars and
# labelled once at the top. The spread across seeds is large, so it is printed
# in each label rather than drawn as whiskers that cross other bars.
# ---------------------------------------------------------------------------
folds = ["RAG (dense)", "BM25", "SPLADE-v3", "ColBERTv2", "HippoRAG2"]
series = [  # (label, colour, mean %, sd %) -- three seeds each, see FIGURE_DATA.md
    ("LTRR-style, identity-free", NEUT, [0.1, 9.3, 37.1, 16.7, 9.6], [0.2, 6.5, 20.8, 7.7, 16.7]),
    ("LTRR-style, + retriever identity", "#6F7F8F", [0.1, 9.0, 44.4, 29.8, 9.6], [0.0, 7.6, 18.5, 8.1, 7.9]),
    ("R$^3$AG (identity token)", ALT, [0.0, 2.3, 61.0, 40.7, 9.9], [0.0, 3.4, 46.1, 35.5, 12.0]),
]
BAND = (14.0, 26.0)

fig, ax = plt.subplots(figsize=(HALF, PAIR_H_MAIN))
ys = list(range(len(folds)))
h = 0.27
ax.axvspan(*BAND, color="#D9E8FB", zorder=1, linewidth=0)

for i, (lbl, colour, vals, sds) in enumerate(series):
    offs = [y + (i - 1) * h for y in ys]
    ax.barh(offs, vals, height=h * 0.9, color=colour, zorder=3, label=lbl)
    for yy, v, sd in zip(offs, vals, sds):
        txt = f"{v:.0f}%" if v >= 1 else f"{v:.1f}%"
        if sd >= 1:
            txt += f" ±{sd:.0f}"
        ax.text(v + 1.5, yy, txt, va="center", ha="left", fontsize=FS_VAL - 0.5,
                color=INK, zorder=5,
                bbox=dict(facecolor="white", edgecolor="none", pad=0.6, alpha=0.75))

ax.set_yticks(ys)
ax.set_yticklabels(folds)
ax.set_xlim(0, 82)
ax.set_ylim(len(folds) - 0.5, -1.0)
ax.set_xticks([0, 20, 40, 60, 80])
ax.set_xlabel("Held-out retriever selected (% of queries)", labelpad=2)
ax.text(sum(BAND) / 2, -0.78, "RAGCompass: 14–26%", ha="center", va="center",
        fontsize=FS_NOTE, color=OURS)
xgrid(ax)
frame(ax)
fig.legend(*ax.get_legend_handles_labels(), ncol=1, **LEGEND)
save(fig, "ltrr_mechanism_pickrate.pdf")


# ---------------------------------------------------------------------------
# 4. oracle_gap_buckets -- where the gap to the oracle lives (FULL)
#
# Two stacked rows over the same three query groups: how many queries each
# group holds, and how much of the router-to-oracle gap it holds. Bands join
# each group across the rows, so the eye follows a group from its share of
# queries to its share of the gap: the no-answer group closes to nothing and
# the routable group widens from under a fifth to over a half. At full text
# width every segment has room for its name and its percentage, so there is no
# legend to decode and no axis to read.
# ---------------------------------------------------------------------------
buckets = ["No answer", "Near-tie", "Routable"]
bucket_fill = [NEUT, OURS_L, OURS]
bucket_text = [INK, INK, "white"]
q_share = [14.7, 66.7, 18.7]
g_share = [0.0, 48.6, 51.4]
BAR_H = 0.42

fig, ax = plt.subplots(figsize=(FULL, 1.45))
edges = []
for row, vals in enumerate([q_share, g_share]):
    left, row_edges = 0.0, [0.0]
    for v, c, tc, name in zip(vals, bucket_fill, bucket_text, buckets):
        if v > 0:
            ax.barh(row, v, left=left, height=BAR_H, color=c,
                    edgecolor="white", linewidth=1.4, zorder=3)
            label = f"{name}  {v:.1f}%" if v > 16 else f"{v:.1f}%"
            ax.text(left + v / 2, row, label, ha="center", va="center",
                    fontsize=FS, color=tc, zorder=4)
        left += v
        row_edges.append(left)
    edges.append(row_edges)

# bands joining each group's segment in the top row to its segment below
y0, y1 = BAR_H / 2, 1 - BAR_H / 2
for i, c in enumerate(bucket_fill):
    ax.fill([edges[0][i], edges[0][i + 1], edges[1][i + 1], edges[1][i]],
            [y0, y0, y1, y1], color=c, alpha=0.28, linewidth=0, zorder=1)

# the one segment too narrow to carry its own name
ax.text(q_share[0] / 2, -BAR_H / 2 - 0.17, buckets[0], ha="center", va="center",
        fontsize=FS, color=INK)
ax.text(0.6, 1 + BAR_H / 2 + 0.19,
        "No-answer queries account for 0% of the gap", ha="left", va="center",
        fontsize=FS_NOTE, color=MUTED)

ax.set_yticks([0, 1])
ax.set_yticklabels(["Share of test queries", "Share of the gap to the oracle"])
ax.set_xlim(0, 100)
ax.set_ylim(1 + BAR_H / 2 + 0.36, -BAR_H / 2 - 0.34)
ax.set_xticks([])
frame(ax)
save(fig, "oracle_gap_buckets.pdf")


# ---------------------------------------------------------------------------
# 5. retrieval_metrics -- recall@5 and nDCG@5 (appendix, MID)
#
# Markers, not bars: the spread is 0.05 wide on a 0-1 scale, so the axis has to
# be truncated, and truncating bars distorts an area the reader is invited to
# compare. Two sub-rows per method keep MoR's identical values from colliding.
# ---------------------------------------------------------------------------
methods = ["Best fixed", "RRF", "MoR", "RAGCompass (ours)"]
recall = [0.6749, 0.6853, 0.6801, 0.7253]
ndcg = [0.6679, 0.6754, 0.6800, 0.6808]

fig, ax = plt.subplots(figsize=(MID, 2.15))
dy = 0.17
ax.axhspan(len(methods) - 1 - 0.42, len(methods) - 1 + 0.42, color=TINT_OURS,
           zorder=1)
for i, (r, n) in enumerate(zip(recall, ndcg)):
    ax.plot([r], [i - dy], marker="o", markersize=5.2, color=OURS, zorder=4)
    ax.plot([n], [i + dy], marker="D", markersize=4.4, color=ALT, zorder=4)
    ax.text(r + 0.0022, i - dy, f"{r:.3f}", va="center", ha="left",
            fontsize=FS_VAL, color=INK)
    ax.text(n + 0.0022, i + dy, f"{n:.3f}", va="center", ha="left",
            fontsize=FS_VAL, color=INK)

ax.set_yticks(range(len(methods)))
ax.set_yticklabels(methods)
ax.get_yticklabels()[-1].set_fontweight("bold")
ax.set_xlim(0.662, 0.742)
ax.set_ylim(len(methods) - 0.45, -0.55)
ax.set_xticks([0.67, 0.69, 0.71, 0.73])
ax.set_xlabel("Score (truncated axis)", labelpad=2)
xgrid(ax)
frame(ax)
fig.legend(handles=[
    Line2D([], [], marker="o", linestyle="none", markersize=5.2, color=OURS,
           label="recall@5"),
    Line2D([], [], marker="D", linestyle="none", markersize=4.4, color=ALT,
           label="nDCG@5")],
    ncol=2, **{**LEGEND, "handlelength": 0.9})
save(fig, "retrieval_metrics.pdf")


# ---------------------------------------------------------------------------
# 6. corpus_transfer -- leave-one-dataset-out (appendix)
#    HALF, set beside mechanism_transfer (same height).
#
# The reported quantity is retention, so it is printed in its own column beside
# each held-out bar rather than left for the reader to compute from three bar
# lengths.
# ---------------------------------------------------------------------------
PAIR_H_APP = 3.0

fixed6 = [0.2928, 0.2393, 0.2700, 0.3453]
indist6 = [0.4168, 0.3614, 0.3178, 0.3495]
held6 = [0.4210, 0.3416, 0.2935, 0.3478]
retained6 = ["103%", "84%", "49%", "—"]

fig, ax = plt.subplots(figsize=(HALF, PAIR_H_APP))
ys = list(range(len(ds)))
h = 0.26
RET_X = 0.60
for off, vals, colour, lbl in [
        (-h, fixed6, NEUT, "Best fixed retriever"),
        (0.0, indist6, OURS_L, "Router, trained on this dataset"),
        (h, held6, OURS, "Router, dataset held out")]:
    ax.barh([y + off for y in ys], vals, height=h * 0.9, color=colour,
            label=lbl, zorder=3)
    for y, v in zip(ys, vals):
        ax.text(v + 0.006, y + off, f"{v:.3f}", va="center", ha="left",
                fontsize=FS_VAL, color=INK)

for y, r in zip(ys, retained6):
    ax.text(RET_X, y + h, r, ha="right", va="center", fontsize=FS,
            fontweight="bold", color=INK)
ax.text(RET_X, -0.72, "retained", ha="right", va="center", fontsize=FS_NOTE,
        color=MUTED)

ax.set_yticks(ys)
ax.set_yticklabels(ds_short)
ax.set_xlim(0, 0.605)
ax.set_ylim(len(ds) - 0.5, -0.95)
ax.set_xticks([0, 0.1, 0.2, 0.3, 0.4])
ax.set_xlabel("Answer F1", labelpad=2)
xgrid(ax)
frame(ax)
fig.legend(*ax.get_legend_handles_labels(), ncol=1, **LEGEND)
save(fig, "corpus_transfer.pdf")


# ---------------------------------------------------------------------------
# 7. mechanism_transfer -- leave-one-retriever-out (appendix)
#    HALF, set beside corpus_transfer (same height).
#
# One axis. The comparison is within a retriever, so the two arms are joined
# per row: the length of the connector is the penalty the identity embedding
# pays, and the -7.70 floor is on the same scale.
# ---------------------------------------------------------------------------
# Same retriever order as tab:mechanism-transfer and fig:ltrr-mechanism.
r7 = ["RAG (dense)", "BM25", "SPLADE-v3", "ColBERTv2", "HippoRAG2"]
free7 = [-1.17, -0.58, -0.67, -0.73, -0.16]
ident7 = [-1.05, -1.69, -2.67, -8.46, -2.75]
FLOOR = -7.70
X7 = -11.0

fig, ax = plt.subplots(figsize=(HALF, PAIR_H_APP))
ys = list(range(len(r7)))
ax.axvspan(X7, FLOOR, color=TINT_BAD, zorder=0)
ax.axvline(FLOOR, color=BAD, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
ax.axvline(0, color=INK, linewidth=1.0, zorder=2)

for y, a, b in zip(ys, free7, ident7):
    ax.plot([b, a], [y, y], color=GRID, linewidth=1.6, zorder=2,
            solid_capstyle="round")
    ax.plot([a], [y], marker="o", markersize=5.6, color=OURS, zorder=4,
            markeredgecolor="white", markeredgewidth=0.8)
    ax.plot([b], [y], marker="o", markersize=5.6, zorder=4,
            color=BAD if b < FLOOR else ALT, markeredgecolor="white",
            markeredgewidth=0.8)
    # Each label goes on the outer side of its own dot, so the two never swap
    # when the identity arm is the cheaper one (the RAG fold). The right-hand
    # dot is always within a label's width of zero, so its label sits past the
    # control line instead of being struck through by it.
    for v, right in [(a, a >= b), (b, b > a)]:
        ax.text(0.3 if right else v - 0.4, y, minus(f"{v:.2f}"),
                va="center", ha="left" if right else "right", fontsize=FS_VAL,
                color=INK)

ax.set_yticks(ys)
ax.set_yticklabels(r7)
ax.set_xlim(X7, 2.6)
ax.set_ylim(len(r7) - 0.45, -0.95)
ax.set_xticks([-8, -6, -4, -2, 0])
ax.xaxis.set_major_formatter(lambda v, _: minus(f"{v:.0f}"))
ax.set_xlabel("Cost relative to the all-five control (pp)", labelpad=2)
ax.text(0.2, -0.72, "control", ha="left", va="center", fontsize=FS_NOTE,
        color=MUTED)
ax.text(FLOOR - 0.25, -0.72, "best fixed", ha="right", va="center",
        fontsize=FS_NOTE, color=BAD)
xgrid(ax)
frame(ax)
fig.legend(handles=[
    Line2D([], [], marker="o", linestyle="none", markersize=5.6, color=OURS,
           label="Identity-free head (ours)"),
    Line2D([], [], marker="o", linestyle="none", markersize=5.6, color=ALT,
           label="+ identity embedding"),
    Line2D([], [], marker="o", linestyle="none", markersize=5.6, color=BAD,
           label="+ identity embedding, below the best fixed retriever")],
    ncol=1, **{**LEGEND, "handlelength": 0.9})
save(fig, "mechanism_transfer.pdf")


# ---------------------------------------------------------------------------
# 8. depth_transfer -- trained at k=5, evaluated at k=3 (appendix, MID)
#
# Pooled is not a fifth dataset, so it sits past a rule, set in bold.
# ---------------------------------------------------------------------------
groups = ["HotpotQA", "2WikiMultihopQA", "MuSiQue", "NQ", "Pooled"]
k5 = [12.40, 12.21, 4.78, 0.42, 7.70]  # three-seed means, tab:per-dataset
k3 = [7.07, 4.87, 2.58, -1.21, 3.64]

fig, ax = plt.subplots(figsize=(MID, 2.6))
ys = [0, 1, 2, 3, 4.4]
h = 0.32
ax.barh([y - h / 2 for y in ys], k5, height=h * 0.9, color=OURS, zorder=3,
        label="$k{=}5$, the trained depth")
ax.barh([y + h / 2 for y in ys], k3, height=h * 0.9, color=OURS_L, zorder=3,
        label="$k{=}3$, unseen, no retraining")
for off, vals in ((-h / 2, k5), (h / 2, k3)):
    for y, v in zip(ys, vals):
        ax.text(v + (0.25 if v >= 0 else -0.25), y + off, minus(f"{v:+.2f}"),
                va="center", ha="left" if v >= 0 else "right", fontsize=FS_VAL,
                color=INK)

ax.axvline(0, color=INK, linewidth=1.0, zorder=4)
ax.axhline(3.7, color=GRID, linewidth=0.9, zorder=1)
ax.set_yticks(ys)
ax.set_yticklabels(groups)
ax.get_yticklabels()[-1].set_fontweight("bold")
ax.set_xlim(-3.2, 14.6)
ax.set_ylim(5.0, -0.6)
ax.set_xticks([0, 5, 10])
ax.xaxis.set_major_formatter(lambda v, _: minus(f"{v:+.0f}") if v else "0")
ax.set_xlabel("Gain over that depth's best fixed retriever (pp)", labelpad=2)
xgrid(ax)
frame(ax)
fig.legend(*ax.get_legend_handles_labels(), ncol=2, **LEGEND)
save(fig, "depth_transfer.pdf")

